Parallel Work Inflation, Memory Effects, and their Empirical Analysis

In this paper, we propose an empirical method for evaluating the performance of parallel code. Our method is based on a simple idea that is surprisingly effective in helping to identify causes of poor performance, such as high parallelization overheads, lack of adequate parallelism, and memory effects. Our method relies on only the measurement of the run time of a baseline sequential program, the run time of the parallel program, the single-processor run time of the parallel program, and the total amount of time processors spend idle, waiting for work. In our proposed approach, we establish an equality between the observed parallel speedups and three terms that we call parallel work, idle time, and work-inflation, where all terms except work inflation can be measured empirically, with precision. We then use the equality to calculate the difficult-to-measure work-inflation term, which includes increased communication costs and memory effects due to parallel execution. By isolating the main factors of poor performance, our method enables the programmer to assign blame to certain properties of the code, such as parallel grain size, amount of parallelism, and memory usage. We present a mathematical model, inspired by the work-span model, that enables us to justify the interpretation of our measurements. We also introduce a method to help the programmer to visualize both the relative impact of the various causes of poor performance and the scaling trends in the causes of poor performance. Our method fits in a sweet spot in between state-of-the-art profiling and visualization tools. We illustrate our method by several empirical studies and we describe a few experiments that emphasize the care that is required to accurately interpret speedup plots.

==> exp/comb_charts.r <==
pdf('generated/chart-1.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728007,5.733706,10.113275,13.063957,14.060403),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728004,6.973925,13.156246,18.252100,23.360579),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728004,7.280041,14.560082,21.840124,29.120165),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,corner1,corner2), type='n', xlab='proc', ylab='speedup')
abline(0.000000,1.000000,col='gray')
points(data2,col='red',pch=15,type='l')
points(data1,col='brown',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=200, taskset=shared_deques, quicksize=200, n=200000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

==> exp/good_charts.r <==
pdf('generated/chart-1.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.836216,8.387113,15.986382,22.789241,28.444283),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.836216,8.354157,16.673024,24.980896,33.061213),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.836216,8.362163,16.724326,25.086489,33.448651),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,corner1,corner2), type='n', xlab='proc', ylab='speedup')
abline(0.000000,1.000000,col='gray')
points(data2,col='red',pch=15,type='l')
points(data1,col='brown',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=1000, taskset=shared_deques, quicksize=1000, n=10000000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

==> exp/huge_charts.r <==
pdf('generated/chart-1.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.827651,8.303706,16.141827,23.675458,29.826180),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.827651,8.275181,16.546288,24.818386,33.083660),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.827651,8.276508,16.553017,24.829525,33.106034),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,corner1,corner2), type='n', xlab='proc', ylab='speedup')
abline(0.000000,1.000000,col='gray')
points(data2,col='red',pch=15,type='l')
points(data1,col='brown',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=1000, taskset=shared_deques, quicksize=1000, n=100000000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

==> exp/idle_charts.r <==
pdf('generated/chart-1.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.923204,7.470771,12.116114,12.712302,13.538208),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.923202,8.194835,13.989383,17.443132,20.759268),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.923202,9.232025,18.464050,27.696075,36.928100),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,corner1,corner2), type='n', xlab='proc', ylab='speedup')
abline(0.000000,1.000000,col='gray')
points(data2,col='red',pch=15,type='l')
points(data1,col='brown',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=10000, taskset=shared_deques, quicksize=10000, n=200000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

==> exp/incr_charts.r <==
pdf('generated/chart-1.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.903049,7.885196,14.478163,17.365229,19.978427),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.899999,8.177553,15.358161,19.816885,26.176983),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.899999,8.182273,15.381534,19.854964,26.245398),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,corner1,corner2), type='n', xlab='proc', ylab='speedup')
abline(0.000000,1.000000,col='gray')
points(data2,col='red',pch=15,type='l')
points(data1,col='brown',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=-8000, taskset=shared_deques, quicksize=-8000, n=20000000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

==> exp/over_charts.r <==
pdf('generated/chart-1.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.674091,6.299348,12.583726,18.477643,21.418090),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.674091,6.735519,13.442352,20.155223,26.822805),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.674091,6.740914,13.481829,20.222743,26.963658),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,corner1,corner2), type='n', xlab='proc', ylab='speedup')
abline(0.000000,1.000000,col='gray')
points(data2,col='red',pch=15,type='l')
points(data1,col='brown',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=200, taskset=shared_deques, quicksize=200, n=10000000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

==> graphs.r <==
procs <- c(1,4,8,12,16)
labs <- c(1,4,8,12,16)
loglabs <- c(1,2,4,8,16)
emptylabs <- c('','','','','')
lims <- c(0,17)
xlims <- c(0,17)
mgpvalues <- c(2.3, 1, 0)
mygray='gray30' # 12, 17

# legend('topleft', c('t=1','t=100000'), col=cols, pch=pchs)
# title(main='', col.main='black', font.main=1, cex.main=0.5)

#axis(1,at=0:16, label=F, tick=T)
#axis(2,  at=0:16, label=F, tick=T)

setHook("plot.new", function() par(oma=c(0,0,0,0),mar=4*c(1,1,0.2,0.2)))


big_width <- 4
big_height <- 4 
small_width <- 3
small_height <- 3

convertefficiency <- function(values) {
   c(values[1],values[2]/4,values[3]/8,values[4]/12,values[5]/16.0)
}

build_overhead <- function(cst, values) {
   cst * c(values[1],values[2]*4,values[3]*8,values[4]*12,values[5]*16.0)
}


##################################################################
##################################################################
##################################################################
# THE GOOD

pdf('img/present-speedup.pdf', height=big_height, width=big_width)
values <- c(0.8,3.5,6.5,9,10.5)
data0 <- matrix(c(procs, values), ncol=2)
plot(rbind(data0), type='n', xlab='processors', ylab='speedup', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=lims, xlim=lims, mgp=mgpvalues)
axis(1, at=labs, labels=labs) 
axis(2, at=labs, labels=labs) 
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(0,1, col=mygray)
dev.off()


##################################################################

pdf('img/present-speedup2.pdf', height=big_height, width=big_width)
values <- c(0.8,3.5,7,9,10.5)
data0 <- matrix(c(procs, values), ncol=2)
plot(rbind(data0), type='n', xlab='processors', ylab='speedup', 
	xaxt='n', yaxt ='n', xaxs='i', yaxs='i',
	ylim=lims, xlim=lims, mgp=mgpvalues)
axis(1, at=labs) 
axis(2, at=labs) 
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(0,1, col=mygray)
dev.off()

##################################################################

speedupanalysis <- function(filename, values) {
pdf(filename, height=small_height, width=small_width)
data0 <- matrix(c(procs, values), ncol=2)
plot(rbind(data0), type='n', xlab='', ylab='', 
	xaxt='n', yaxt ='n', xaxs='i', yaxs='i',
	ylim=lims, xlim=lims, mgp=mgpvalues)
axis(1, at=labs, labels=emptylabs) 
axis(2, at=labs, labels=emptylabs) 
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(0,1, col=mygray)
dev.off()
}

data_excellent <- c(1*0.98,4*0.96,8*0.95,12*0.94,16*0.92)
data_good <- c(0.97,3.6,7.2,10.2,12.5)
data_flattens <-  c(0.97,3.8,7.6,7.6,7.6)
data_decrease <- c(0.97,3.8,6.0,5.8,4.4)
data_poor <- c(0.87,1.7,2.6,3.3,3.7)
data_lackpar <- c(0.97,3.8,6.5,8.0,9.0)
data_superlinear <- c(0.9,4.8,9.2,13.1,15.0)
data_overhead <- procs*0.5

speedupanalysis("img/speedup-excellent.pdf", data_excellent)
speedupanalysis("img/speedup-good.pdf", data_good)
speedupanalysis("img/speedup-flattens.pdf", data_flattens)
speedupanalysis("img/speedup-decrease.pdf", data_decrease)
speedupanalysis("img/speedup-poor.pdf", data_poor)
speedupanalysis("img/speedup-lackpar.pdf", data_lackpar)
speedupanalysis("img/speedup-superlinear.pdf", data_superlinear)
speedupanalysis("img/speedup-overhead.pdf", data_overhead)

##################################################################

pdf('img/present-hyperthread.pdf', height=big_height, width=big_width)
values0 <- c(0.8,3.5,6.5,9,10.5)
data0 <- matrix(c(procs, values0), ncol=2)
values1 <- c(0.8,3,5.2,7.2,8.9,12,14.5)
hlabs <- c(1,4,8,12,16,20,24,28,32)
data1 <- matrix(c(c(1,4,8,12,16,24,32), values1), ncol=2)
plot(rbind(data0,data1), type='n', xlab='processors', ylab='speedup', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=c(0,33), xlim=c(0,33), mgp=mgpvalues)
axis(1, at=hlabs, labels=hlabs) 
axis(2, at=hlabs, labels=hlabs) 
cols <- c('blue','red')
pchs <- c(15,17)
points(data0,col=cols[1],pch=pchs[1],type='l')
points(data0,col=cols[1],pch=pchs[1],type='p')
points(data1,col=cols[2],pch=pchs[2],type='l')
points(data1,col=cols[2],pch=pchs[2],type='p')
legend('topleft', c('hyperthreading deactivated','hyperthreading activated'), col=cols, pch=pchs)
abline(0,1, col=mygray)
dev.off()

##################################################################

pdf('img/present-nobaseline.pdf', height=big_height, width=big_width)
values0 <- c(8.9,12.2,14.7)
data0 <- matrix(c(c(16,24,32), values0), ncol=2)
values1 <- c(0.8,3,5.2,7.2,8.9,10.8,11.3)
hlabs <- c(1,4,8,12,16,20,24,28,32)
data1 <- matrix(c(c(1,4,8,12,16,24,32), values1), ncol=2)
plot(rbind(data0,data1), type='n', xlab='processors', ylab='speedup', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=c(0,33), xlim=c(0,33), mgp=mgpvalues)
axis(1, at=hlabs, labels=hlabs) 
axis(2, at=hlabs, labels=hlabs) 
cols <- c('red','blue')
pchs <- c(17,4) 
#points(matrix(c(c(16), c(8.9)), ncol=2),col='black',pch=15,type='p')  # 4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23
points(data1,col=cols[1],pch=pchs[1],type='l')
points(data1,col=cols[1],pch=pchs[1],type='p')
points(data0,col=cols[2],pch=pchs[2],type='l',lty=2)
points(data0,col=cols[2],pch=pchs[2],type='p')
legend('topleft', c('input size = 0.1 Gb','input size = 50. Gb'), col=cols, pch=pchs)
abline(0,1, col=mygray)
dev.off()

##################################################################



##################################################################
##################################################################
##################################################################
# THE BETTER


##################################################################

pdf('img/present-enriched.pdf', height=big_height, width=big_width)
overhead <- build_overhead(0.93, c(1.0,0.99,0.98,0.97,0.95))
idletime <- c(0.9,3.6,7.0,10.2,13)
values <- c(0.8,3.5,6.5,9,10.5)
data0 <- matrix(c(procs, values), ncol=2)
data1 <- matrix(c(procs, idletime), ncol=2)
data2 <- matrix(c(procs, overhead), ncol=2)
plot(rbind(data0,data1,data2), type='n', xlab='processors', ylab='speedup', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=lims, xlim=lims, mgp=mgpvalues)
axis(1, at=labs, labels=labs) 
axis(2, at=labs, labels=labs) 
points(data2,col='red',pch=15,type='l')
points(data1,col='brown',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(0,1, col=mygray)
# curve(overhead*x, add=T, col='red')
dev.off()

##################################################################

enrichedanalysis <- function(filename, overhead, idletime, values) {
	pdf(filename, height=big_height, width=big_width)
	data0 <- matrix(c(procs, values), ncol=2)
	data1 <- matrix(c(procs, idletime), ncol=2)
	data2 <- matrix(c(procs, overhead), ncol=2)
	plot(rbind(data0,data1,data2), type='n', xlab='', ylab='', 
		xaxt='n', yaxt='n', xaxs='i', yaxs='i',
		ylim=lims, xlim=lims, mgp=mgpvalues)
	axis(1, at=labs, labels=emptylabs) 
	axis(2, at=labs, labels=emptylabs) 
	points(data2,col='red',pch=15,type='l')
	points(data1,col='brown',pch=15,type='l',lty=2)
	points(data0,col='blue',pch=15,type='l')
	points(data0,col='blue',pch=15,type='p')
	abline(0,1, col=mygray)
	dev.off()
}

allone <- c(1,1,1,1,1)
enrichedanalysis("img/enriched-excellent.pdf", build_overhead(0.98, allone), c(1*0.98,4*0.97,8*0.97,12*0.96,16*0.95), c(1*0.98,4*0.96,8*0.95,12*0.94,16*0.90))
enrichedanalysis("img/enriched-overheads.pdf", build_overhead(0.7, allone), c(0.69,4*0.69,8*0.69,12*0.68,16*0.67), c(0.69,4*0.69,8*0.67,12*0.64,16*0.62))
enrichedanalysis("img/enriched-overheads-inc.pdf", c(0.8,3.81,6.9,8.6,9.9),  c(0.8,3.8,6.7,8.3,9.5), c(0.8,3.7,6.5,8.0,9.0))
enrichedanalysis("img/enriched-idle.pdf", build_overhead(0.92, allone), c(0.9,0.92*4,6.8,8.5,9.7), c(0.8,3.7,6.5,8.0,9.0))
enrichedanalysis("img/enriched-memory.pdf", build_overhead(0.92, allone), c(0.90,0.92*4,8*0.87,12*0.86,16*0.84), c(0.8,3.7,6.5,8.0,9.0))
enrichedanalysis("img/enriched-combined.pdf", c(0.92,4*0.91,8*0.90,12*0.88,16*0.85), c(0.92,4*0.91,8*0.85,12*0.78,16*0.70), c(0.8,3.7,6.5,8.0,9.0))



##################################################################
##################################################################
##################################################################
# THE BAD SPEEDUP


##################################################################

pdf('img/badspeedup-normalpoor.pdf', height=small_height, width=small_width)
data0 <- matrix(c(procs, data_poor), ncol=2)
plot(rbind(data0), type='n', xlab='processors', ylab='speedup', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=lims, xlim=lims, mgp=mgpvalues)
axis(1, at=labs, labels=labs) 
axis(2, at=labs, labels=labs) 
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(0,1, col=mygray)
dev.off()


##################################################################

pdf("img/badspeedup-rectangular.pdf", height=small_height, width=small_width)
data0 <- matrix(c(procs, data_poor), ncol=2)
plot(rbind(data0), type='n', xlab='processors', ylab='speedup', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=c(0,5), xlim=lims, mgp=mgpvalues)
axis(1, at=labs) 
axis(2, at=1:5) 
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(0,1, col=mygray)
dev.off()

##################################################################

pdf("img/badspeedup-throughput.pdf", height=small_height, width=small_width)
throughput_base <- 1.3e8
data0 <- matrix(c(procs, data_poor*throughput_base), ncol=2)
plot(rbind(data0), type='n', xlab='processors', ylab='', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=c(0,6e8), xlim=xlims, mgp=mgpvalues)
	#yaxis.mgp=throughputmgpvalues, xaxis.mgp=mgpvalues
throughputmgpvalues <- c(2.8, 1, 0) #c(2.3, 1, 0)
title(ylab='million edges per second', mgp=throughputmgpvalues)
axis(1, at=labs) 
axis(2, las=2, at=1e8*(0:6), labels=c('0', '100','200','300','400','500','600')) 
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(throughput_base, 0, col=mygray)
dev.off()


##################################################################
pdf("img/badspeedup-logscale.pdf", height=small_height, width=small_width)
data0 <- matrix(c(procs, data_poor), ncol=2)
plot(rbind(data0), log="xy", type='n', xlab='processors', ylab='speedup', xaxt = "n", 
yaxt = "n", ylim=c(0.7,20), xlim=c(0.7,20), mgp=mgpvalues, xaxs='i', yaxs='i')
axis(1, at=loglabs)
axis(2, at=loglabs) 
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(0, 1, untf=T, col=mygray)
dev.off()



##################################################################
##################################################################
##################################################################
# THE BAD PLOT

data_typical <- c(0.86,3.2,6.0,8.0,9.0)
time_typical <- 5.3
base_typical <- 5.3 * data_typical[1]

##################################################################

pdf('img/badplot-normallack.pdf', height=small_height, width=small_width)
data0 <- matrix(c(procs, data_typical), ncol=2)
plot(rbind(data0), type='n', xlab='processors', ylab='speedup', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=lims, xlim=lims, mgp=mgpvalues)
axis(1, at=labs, labels=labs) 
axis(2, at=labs, labels=labs) 
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(0,1, col=mygray)
dev.off()

##################################################################

pdf("img/badplot-exectime.pdf", height=small_height, width=small_width)
values <- data_typical
effvalues <- time_typical/c(values[1],values[2],values[3],values[4],values[5])
data0 <- matrix(c(procs, effvalues), ncol=2)
plot(rbind(data0), type='n', xlab='processors', ylab='run time', 
	xaxt='n', xaxs='i', yaxs='i',
	ylim=c(0,7), xlim=lims, mgp=mgpvalues)
axis(1, at=labs)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(base_typical, 0, col=mygray)
curve(base_typical/x, xlim=c(1,17), add=TRUE, col=mygray)
dev.off()

##################################################################

pdf("img/badplot-exectimelog.pdf", height=small_height, width=small_width)
values <- data_typical
effvalues <- time_typical/c(values[1],values[2],values[3],values[4],values[5])
data0 <- matrix(c(procs, effvalues), ncol=2)
plot(rbind(data0), log="xy", type='n', xlab='processors', ylab='run time', xaxt = "n", 
yaxt = "n", ylim=c(0.1,10), xlim=c(0.7,20), mgp=mgpvalues, xaxs='i', yaxs='i')
axis(1, at=loglabs)
axis(2, at=c(0.2,0.5,2,5,10)) 
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(base_typical, 0, untf=T, col=mygray)
curve(base_typical/x, xlim=c(1,20), add=TRUE, col=mygray)
dev.off()

##################################################################

pdf("img/badplot-efficiency.pdf", height=small_height, width=small_width)
values <- data_typical
effvalues <- c(values[1],values[2]/4,values[3]/8,values[4]/12,values[5]/16.0)
#todo: could use convert efficiency
data0 <- matrix(c(procs, effvalues), ncol=2)
plot(rbind(data0), type='n', xlab='processors', ylab='', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=c(0,1.1), xlim=lims, mgp=mgpvalues)
axis(1, at=labs)
efficiencymgpvalues <- c(2.8, 1, 0) #c(2.3, 1, 0)
title(ylab='efficiency', mgp=efficiencymgpvalues)
axis(2, las=2, at=c(0,0.2,0.4,0.6,0.8,1.0), labels=c('0%', '20%', '40%', '60%', '80%', '100%'))
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
abline(1,0, col=mygray)
dev.off()


##################################################################

data_four_a <- c(0.97,3.86,7.6,10.8,13.5)
data_four_b <- c(0.97,3.84,7.2,8.0,9.0)
data_four_c <- c(0.97,3.82,6.8,6.8,6.8)
data_four_d <- c(0.97,3.8,6.4,5.8,4.4)

color_four_a <- 'blue'
color_four_b <- 'red'
color_four_c <- 'green'
color_four_d <- 'brown'

pch_four_a <- 4
pch_four_b <- 17
pch_four_c <- 16
pch_four_d <- 15

pdf("img/badplot-four-speedups.pdf", height=big_height, width=big_width)
data0 <- matrix(c(procs, data_four_a), ncol=2)
data1 <- matrix(c(procs, data_four_b), ncol=2)
data2 <- matrix(c(procs, data_four_c), ncol=2)
data3 <- matrix(c(procs, data_four_d), ncol=2)
plot(rbind(data0,data1), type='n', , xlab='processors', ylab='speedup',  
	xaxt='n', yaxt ='n', xaxs='i', yaxs='i',
	ylim=lims, xlim=lims, mgp=mgpvalues)
axis(1, at=labs, labels=labs) 
axis(2, at=labs, labels=labs) 
points(data0,col=color_four_a,pch=pch_four_a,type='l')
points(data0,col=color_four_a,pch=pch_four_a,type='p')
points(data1,col=color_four_b,pch=pch_four_b,type='l')
points(data1,col=color_four_b,pch=pch_four_b,type='p')
points(data2,col=color_four_c,pch=pch_four_c,type='l')
points(data2,col=color_four_c,pch=pch_four_c,type='p')
points(data3,col=color_four_d,pch=pch_four_d,type='l')
points(data3,col=color_four_d,pch=pch_four_d,type='p')
abline(0,1, col=mygray)
dev.off()


pdf("img/badplot-four-efficiency.pdf", height=big_height, width=big_width)
data0 <- matrix(c(procs, convertefficiency(data_four_a)), ncol=2)
data1 <- matrix(c(procs, convertefficiency(data_four_b)), ncol=2)
data2 <- matrix(c(procs, convertefficiency(data_four_c)), ncol=2)
data3 <- matrix(c(procs, convertefficiency(data_four_d)), ncol=2)
plot(rbind(data0), type='n', xlab='processors', ylab='', 
	xaxt='n', yaxt='n', xaxs='i', yaxs='i',
	ylim=c(0,1.1), xlim=lims, mgp=mgpvalues)
axis(1, at=labs)
efficiencymgpvalues <- c(2.8, 1, 0) #c(2.3, 1, 0)
title(ylab='efficiency', mgp=efficiencymgpvalues)
axis(2, las=2, at=c(0,0.2,0.4,0.6,0.8,1.0), labels=c('0%', '20%', '40%', '60%', '80%', '100%'))
points(data0,col=color_four_a,pch=pch_four_a,type='l')
points(data0,col=color_four_a,pch=pch_four_a,type='p')
points(data1,col=color_four_b,pch=pch_four_b,type='l')
points(data1,col=color_four_b,pch=pch_four_b,type='p')
points(data2,col=color_four_c,pch=pch_four_c,type='l')
points(data2,col=color_four_c,pch=pch_four_c,type='p')
points(data3,col=color_four_d,pch=pch_four_d,type='l')
points(data3,col=color_four_d,pch=pch_four_d,type='p')
abline(1,0, col=mygray)
dev.off()



##################################################################
##################################################################
##################################################################
# EXPERIMENTS


##################################################################
pdf('img/exp-artificial-gap-1.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,5.611628,11.599366,15.780789,18.153869,19.233626),ncol=2)
data1 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,6.361148,12.854766,17.597383,19.996099,21.733483),ncol=2)
data2 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,6.436059,13.130004,19.185152,23.816608,25.458816),ncol=2)
data3 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,6.691995,13.662392,19.703069,24.470310,28.337235),ncol=2)
data4 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,6.818605,13.896757,20.457880,26.259504,29.563938),ncol=2)
data5 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,7.101993,14.128195,21.024531,27.313515,32.643662),ncol=2)
#data6 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,7.469053,14.901366,22.291928,29.414612,36.445530),ncol=2)
#data7 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,7.670703,15.313908,22.715015,30.049603,37.057813),ncol=2)
#data8 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,7.784042,15.508567,23.206732,30.829781,38.208447),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
#data6,,data7,data8,
plot(rbind(data0,data1,data2,data3,data4,data5,corner1,corner2), type='n', xlab='processors', ylab='speedup')
legend('topleft', c('nb_additions=1','nb_additions=2','nb_additions=5','nb_additions=6','nb_additions=7','nb_additions=8'), col=cols, pch=pchs)
#,'nb_additions=15','nb_additions=20','nb_additions=30'
abline(0.000000,1.000000,col='gray')
points(data0,col=cols[1],pch=pchs[1],type='l')
points(data0,col=cols[1],pch=pchs[1],type='p')
points(data1,col=cols[2],pch=pchs[2],type='l')
points(data1,col=cols[2],pch=pchs[2],type='p')
points(data2,col=cols[3],pch=pchs[3],type='l')
points(data2,col=cols[3],pch=pchs[3],type='p')
points(data3,col=cols[4],pch=pchs[4],type='l')
points(data3,col=cols[4],pch=pchs[4],type='p')
points(data4,col=cols[5],pch=pchs[5],type='l')
points(data4,col=cols[5],pch=pchs[5],type='p')
points(data5,col=cols[6],pch=pchs[6],type='l')
points(data5,col=cols[6],pch=pchs[6],type='p')
#points(data6,col=cols[7],pch=pchs[7],type='l')
#points(data6,col=cols[7],pch=pchs[7],type='p')
#points(data7,col=cols[8],pch=pchs[8],type='l')
#points(data7,col=cols[8],pch=pchs[8],type='p')
#points(data8,col=cols[9],pch=pchs[10],type='l')
#points(data8,col=cols[9],pch=pchs[10],type='p')
dev.off()



##################################################################
pdf('img/exp-artificial-gap-256.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,6.315920,12.539981,18.351546,24.057634,29.072555),ncol=2)
data1 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,6.443106,12.868519,18.961363,24.689100,30.469234),ncol=2)
data2 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,6.905124,13.813945,20.442580,27.106295,33.514921),ncol=2)
data3 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,6.585520,13.195298,19.514204,25.643897,31.427329),ncol=2)
data4 <- matrix(c(8.000000,16.000000,24.000000,32.000000,40.000000,7.069882,14.353808,21.432972,28.287396,35.434008),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,data4,corner1,corner2), type='n', xlab='processors', ylab='speedup')
legend('topleft', c('nb_additions=1','nb_additions=20','nb_additions=40','nb_additions=100','nb_additions=200'), col=cols, pch=pchs)
abline(0.000000,1.000000,col='gray')
points(data0,col=cols[1],pch=pchs[1],type='l')
points(data0,col=cols[1],pch=pchs[1],type='p')
points(data1,col=cols[2],pch=pchs[2],type='l')
points(data1,col=cols[2],pch=pchs[2],type='p')
points(data2,col=cols[3],pch=pchs[3],type='l')
points(data2,col=cols[3],pch=pchs[3],type='p')
points(data3,col=cols[4],pch=pchs[4],type='l')
points(data3,col=cols[4],pch=pchs[4],type='p')
points(data4,col=cols[5],pch=pchs[5],type='l')
points(data4,col=cols[5],pch=pchs[5],type='p')
dev.off()


##################################################################
pdf('img/exp-size-exectime.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,11.281120,11.290936,11.222385,11.221780,11.862726,21.180748,24.823928,24.772982,24.797459,24.859008,24.876803),ncol=2)
data1 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,1.154770,1.140265,1.131446,1.132668,1.637901,2.971077,4.280997,4.172766,3.842807,4.267390,3.619026),ncol=2)
data2 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,0.587263,0.575104,0.570901,0.575309,0.941273,2.083626,2.370860,2.347603,2.201056,2.072385,1.972436),ncol=2)
data3 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,0.398650,0.402937,0.393253,0.391646,0.601490,1.298101,1.596301,1.629976,1.622391,1.578544,1.429470),ncol=2)
data4 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,0.326944,0.321711,0.325340,0.331514,0.419492,0.920847,1.254815,1.374406,1.331400,1.251423,1.217345),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(NA,1.),ncol=2)
corner2 <- matrix(c(NA,NA),ncol=2)
plot(rbind(data0,data1,data2,data3,data4,corner1,corner2), type='n', xlab='array size (in number of 64-bit values)', ylab='execution time', log='xy')
legend('bottomright', c('sequential','10 processors','20 processors','30 processors','40 processors'), col=cols, pch=pchs)
points(data0,col=cols[1],pch=pchs[1],type='l')
points(data0,col=cols[1],pch=pchs[1],type='p')
points(data1,col=cols[2],pch=pchs[2],type='l')
points(data1,col=cols[2],pch=pchs[2],type='p')
points(data2,col=cols[3],pch=pchs[3],type='l')
points(data2,col=cols[3],pch=pchs[3],type='p')
points(data3,col=cols[4],pch=pchs[4],type='l')
points(data3,col=cols[4],pch=pchs[4],type='p')
points(data4,col=cols[5],pch=pchs[5],type='l')
points(data4,col=cols[5],pch=pchs[5],type='p')
dev.off()


##################################################################
pdf('img/exp-size-speedup.pdf', height=6.000000, width=6.000000)
data0 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,1.000000,1.000000,1.000000,1.000000,1.000000,1.000000,1.000000,1.000000,1.000000,1.000000,1.000000),ncol=2)
data1 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,9.769168,9.904944,9.921956,9.910702,7.248635,7.151722,5.805901,5.964064,6.483633,5.862384,6.890764),ncol=2)
data2 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,19.211350,19.636163,19.660431,19.505836,12.627303,10.274637,10.498121,10.561257,11.349401,12.017609,12.653700),ncol=2)
data3 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,28.302503,28.027770,28.538759,28.655939,19.750265,16.358671,15.558914,15.213062,15.300418,15.783788,17.418097),ncol=2)
data4 <- matrix(c(250000.000000,500000.000000,1000000.000000,2000000.000000,4000000.000000,8000000.000000,16000000.000000,40000000.000000,80000000.000000,200000000.000000,400000000.000000,34.511456,35.117677,34.513144,33.866435,28.282856,23.061458,19.793616,18.042396,18.645168,19.895483,20.468688),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(NA,0.000000),ncol=2)
corner2 <- matrix(c(NA,NA),ncol=2)
plot(rbind(data0,data1,data2,data3,data4,corner1,corner2), type='n', xlab='array size (in number of 64-bit values)', ylab='speedup', log='x')
legend('topright', c('sequential','10 processors','20 processors','30 processors','40 processors'), col=cols, pch=pchs)
points(data0,col=cols[1],pch=pchs[1],type='l')
points(data0,col=cols[1],pch=pchs[1],type='p')
points(data1,col=cols[2],pch=pchs[2],type='l')
points(data1,col=cols[2],pch=pchs[2],type='p')
points(data2,col=cols[3],pch=pchs[3],type='l')
points(data2,col=cols[3],pch=pchs[3],type='p')
points(data3,col=cols[4],pch=pchs[4],type='l')
points(data3,col=cols[4],pch=pchs[4],type='p')
points(data4,col=cols[5],pch=pchs[5],type='l')
points(data4,col=cols[5],pch=pchs[5],type='p')
dev.off()


##################################################################
pdf('img/exp-allocation.pdf', height=5.000000, width=5.000000)
data0 <- matrix(c(1.000000,8.000000,16.000000,24.000000,32.000000,40.000000,1.155974,7.217083,13.096325,17.374021,19.141294,19.944623),ncol=2)
data1 <- matrix(c(1.000000,8.000000,16.000000,24.000000,32.000000,40.000000,1.157791,6.322904,6.871213,6.800801,6.746429,6.715535),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,corner1,corner2), type='n', xlab='processors', ylab='speedup')
legend('topleft', c('after initialization with several threads','after initialization with a single thread'), col=cols, pch=pchs)
abline(0.000000,1.000000,col='gray')
points(data0,col=cols[1],pch=pchs[1],type='l')
points(data0,col=cols[1],pch=pchs[1],type='p')
points(data1,col=cols[2],pch=pchs[2],type='l')
points(data1,col=cols[2],pch=pchs[2],type='p')
dev.off()


##################################################################
##################################################################
##################################################################
# CILKSORT EXPERIMENTS

##################################################################
pdf('img/sort-over.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.674091,6.299348,12.583726,18.477643,21.418090),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.674091,6.304067,12.618314,18.534376,21.507804),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.674091,6.735519,13.442352,20.155223,26.822805),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.674091,6.740914,13.481829,20.222743,26.963658),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n',  xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=200, taskset=shared_deques, quicksize=200, n=10000000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

##################################################################
pdf('img/sort-incr.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.903049,7.885196,14.478163,17.365229,19.978427),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.899999,8.177553,15.358161,19.816885,23.176983),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.899999,8.182273,15.381534,19.854964,23.245398),ncol=2)

data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.953049,7.985196,14.578163,17.465229,19.998427),ncol=2)

cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')

points(data3,col='blue',pch=15,type='l',lty=2)

points(data2,col='red',pch=4,type='p')
points(data2,col='red',pch=15,type='l')
points(data1,col='red',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=-8000, taskset=shared_deques, quicksize=-8000, n=20000000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()


##################################################################
pdf('img/sort-idle.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.923204,7.470771,12.116114,12.712302,13.538208),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.923202,8.319960,15.287422,17.385739,18.900436),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.923202,8.194835,13.989383,17.443132,20.759268),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.923202,9.232025,18.464050,27.696075,36.928100),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=10000, taskset=shared_deques, quicksize=10000, n=200000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

##################################################################
pdf('img/sort-good.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.836216,8.387113,15.986382,22.789241,28.444283),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.836216,8.395183,16.033540,22.877086,28.730599),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.836216,8.354157,16.673024,24.980896,33.061213),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.836216,8.362163,16.724326,25.086489,33.448651),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=1000, taskset=shared_deques, quicksize=1000, n=10000000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

##################################################################
pdf('img/suboptimal.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728007,5.733706,10.113275,13.063957,14.060403),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.923204,7.470771,12.116114,12.712302,13.538208),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.903049,7.885196,14.478163,17.365229,19.978427),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.591407,6.165669,11.871416,15.977730,17.946436),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='brown',pch=16,type='l',lty=4)
points(data3,col='brown',pch=23,type='p')
points(data2,col='red',pch=15,type='l',lty=2)
points(data2,col='red',pch=21,type='p')
points(data1,col='brown',pch=15,type='l',lty=3)
points(data1,col='brown',pch=8,type='p')
points(data0,col='blue',pch=16,type='l',lty=5)
points(data0,col='blue',pch=16,type='p')
#title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=200, taskset=shared_deques, quicksize=200, n=200000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

##################################################################
pdf('img/sort-comb.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728007,5.733706,10.113275,13.063957,14.060403),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728004,5.936562,10.916263,14.792405,15.949743),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728004,6.973925,13.156246,18.252100,23.360579),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728004,7.280041,14.560082,21.840124,29.120165),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=200, taskset=shared_deques, quicksize=200, n=200000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

##################################################################
pdf('img/enriched-intro.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728007,5.733706,10.113275,13.063957,14.060403),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728004,5.936562,10.916263,14.792405,15.949743),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728004,6.973925,13.156246,18.252100,23.360579),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.728004,7.280041,14.560082,21.840124,29.120165),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=200, taskset=shared_deques, quicksize=200, n=200000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

##################################################################
pdf('img/sort-huge.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.827651,8.303706,16.141827,23.675458,29.826180),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.827651,8.305043,16.148231,23.685595,29.844364),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.827651,8.275181,16.546288,24.818386,33.083660),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.827651,8.276508,16.553017,24.829525,33.106034),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./examples/cilksort.opt, controller=by_manual, mergesize=1000, taskset=shared_deques, quicksize=1000, n=100000000 -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

##################################################################
##################################################################
##################################################################
# MIS EXPERIMENTS

pdf('img/mis-firsttouch.pdf', height=3.3000000, width=3.3000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.683997,5.768183,9.561234,10.197287,10.357505),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.683997,5.794177,9.639285,10.286582,10.441375),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.683997,6.803431,13.523249,20.148571,26.660363),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.683997,6.839975,13.679950,20.519925,27.359900),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./MIS.myopt, delta=30, cutoff=256, graph=data/grid2d, controller=by_manual, taskset=shared_deques -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

pdf('img/mis-roundrobin.pdf', height=3.300000, width=3.300000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.565930,6.000382,11.559730,16.200594,19.520728),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.565930,6.029191,11.671100,16.433349,19.885030),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.565930,5.633909,11.213822,16.729556,22.166185),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.565930,5.659302,11.318603,16.977905,22.637207),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./mis.myopt, delta=30, cutoff=256, graph=data/grid2d, controller=by_manual, taskset=shared_deques -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()


##################################################################
##################################################################
##################################################################
# SAMPLESORT EXPERIMENTS

pdf('img/samplesort-privatedeques.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.721410,6.667880,11.489783,13.340078,15.490335),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.721410,6.956660,12.577459,16.947884,20.378665),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.721410,6.904010,13.014722,16.084957,19.828253),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.721410,7.214100,14.428199,21.642299,28.856399),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./sort.myopt, delta=30, cutoff=2048, sequence=data/randdblseq, taskset=cas_ri -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()

pdf('img/samplesort-concurrentdeques.pdf', height=4.000000, width=4.000000)
data0 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.719849,6.778864,12.153683,15.779306,17.626759),ncol=2)
data1 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.719849,6.960859,12.759483,16.908558,20.260719),ncol=2)
data2 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.719849,7.000986,13.568046,19.734171,23.740518),ncol=2)
data3 <- matrix(c(1.000000,10.000000,20.000000,30.000000,40.000000,0.719849,7.198494,14.396989,21.595483,28.793977),ncol=2)
cols <- as.vector(c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16))
pchs <- as.vector(c(4,19,17,15,0,2,5,6,3,1,7,8,9,10,24,23))
corner1 <- matrix(c(0.000000,0.000000),ncol=2)
corner2 <- matrix(c(40.000000,40.000000),ncol=2)
plot(rbind(data0,data1,data2,data3,corner1,corner2), type='n', xlab=NA,ylab=NA)
abline(0.000000,1.000000,col='gray')
points(data3,col='red',pch=15,type='l')
points(data2,col='red',pch=15,type='l',lty=5)
points(data2,col='red',pch=4,type='p')
points(data1,col='blue',pch=15,type='l',lty=2)
points(data0,col='blue',pch=15,type='l')
points(data0,col='blue',pch=15,type='p')
#title(main='machine=teraram, vmachine=local, prog=./sort.myopt, delta=30, cutoff=2048, sequence=data/randdblseq, taskset=shared_deques -- ', col.main='black', font.main=1, cex.main=0.5)
dev.off()
